An energy-splitting high order numerical method for multi-material flows

This chapter deals with multi-material flow problems by a kind of effective numerical methods, based on a series of reduced forms of the Baer-Nunziato (BN) model. Numerical simulations often face a host of difficult challenges, typically including the volume fraction positivity and stability of multi-material shocks. To cope with these challenges, we propose a new non-oscillatory {\em energy-splitting} Godunov-type scheme for computing multi-fluid flows in the Eulerian framework. A novel reduced version of the BN model is introduced as the basis for the energy-splitting scheme. In comparison with existing two-material compressible flow models obtained by reducing the BN model in the literature, it is shown that our new reduced model can simulate the kinetic energy exchange around material interfaces very effectively. Then a second-order accurate extension of the energy-splitting Godunov-type scheme is made using the generalized Riemann problem (GRP) solver. Numerical experiments are carried out for the shock-interface interaction, shock-bubble interaction and the Richtmyer-Meshkov instability problems, which demonstrate the excellent performance of this type of schemes.

==> run.sh <==
#!/bin/bash
convert He_a_1o.jpg  Z.jpg He_a_2o.jpg  -gravity south +append He_a.jpg
convert He_c_1o.jpg  Z.jpg He_c_2o.jpg  -gravity south +append He_c.jpg
convert He_d_1o.jpg  Z.jpg He_d_2o.jpg  -gravity south +append He_d.jpg
convert He_f_1o.jpg  Z.jpg He_f_2o.jpg  -gravity south +append He_f.jpg
convert He_h_1o.jpg  Z.jpg He_h_2o.jpg  -gravity south +append He_h.jpg
convert He_i_1o.jpg  Z.jpg He_i_2o.jpg  -gravity south +append He_i.jpg
convert R22_a_1o.jpg Z.jpg R22_a_2o.jpg -gravity south +append R22_a.jpg
convert R22_c_1o.jpg Z.jpg R22_c_2o.jpg -gravity south +append R22_c.jpg
convert R22_d_1o.jpg Z.jpg R22_d_2o.jpg -gravity south +append R22_d.jpg
convert R22_e_1o.jpg Z.jpg R22_e_2o.jpg -gravity south +append R22_e.jpg
convert R22_g_1o.jpg Z.jpg R22_g_2o.jpg -gravity south +append R22_g.jpg
convert R22_i_1o.jpg Z.jpg R22_i_2o.jpg -gravity south +append R22_i.jpg

